Persistent Memory Through Triple-Loop Consolidation Under Stochastic Unit Turnover

Dissipative cognitive architectures maintain computation through continuous energy expenditure, where units that exhaust their energy are stochastically replaced with fresh random state. This creates a fundamental challenge: how can persistent, context-specific memory survive when all learnable state is periodically destroyed? Existing memory mechanisms -- including elastic weight consolidation, synaptic intelligence, and surprise-driven gating -- rely on gradient computation and are inapplicable to systems that do not perform it. We introduce Deep Memory (DM), a backpropagation-free persistent memory mechanism operating through a triple-loop consolidation cycle: (1) recording of expert-specific content centroids, (2) seeding of replaced units with stored representations, and (3) stabilization through continuous re-entry. Discrete expert routing via Mixture-of-Experts (MoE) gating is required, in the regimes tested, to prevent the centroid convergence that would render stored memories identical. We derive a Foster-Lyapunov drift bound for the full triple loop, showing that seeding rescales the turnover noise floor. Across $1{,}007$ simulation runs over thirteen blocks: (i) removing stable context-expert binding removes specialization ($\mathrm{MI}=1.10$ vs. $0.001$; $n=91$); (ii) DM achieves $R=0.984$ vs. $0.385$ without memory ($n=16$); (iii) continuous seeding reconstructs representations after interference ($R_\mathrm{recon}=0.978$; one-shot fails; $n=30$); (iv) the mechanism operates within a characterized $(K,p)$ envelope ($n=350$); (v) recording $\times$ seeding is the minimal critical dyad ($n=40$); (vi) associative and reservoir baselines (Hopfield, ESN) are compared under matched turnover ($n=370$). DM is thus a falsifiable, bounded mechanism for persistent memory in backpropagation-free cognitive systems, with functional parallels to hippocampal consolidation.

==> anc/DataSheet1_block_to_version.csv <==
block,default_parameter_version,recorded
G1,V1,2026-02-23
Sham,V2,2026-02-23
DM1,V3,2026-02-24
DM2,V3,2026-02-24
DM3 envelope,V3,2026-02-24
DM3 regime map,V4,2026-02-24
G2B,V4,2026-02-24
DM-F,V5,2026-02-27
E1,V6,2026-03-01
E2,V6,2026-03-01
E3,V6,2026-03-01
E4,V6,2026-03-01
E5,V6,2026-03-01
E6,V6,2026-03-01


==> anc/DataSheet1_default_parameters.csv <==
id,category,V1 (2026-02-23),V2 (2026-02-23),V3 (2026-02-24),V4 (2026-02-24),V5 (2026-02-27),V6 (2026-03-01)
P001,Grid and topology,5,5,5,5,5,5
P002,Grid and topology,S01,S01,S01,S01,S01,S01
P003,Grid and topology,256,256,256,256,256,256
P004,Grid and topology,0,0,0,0,0,0
P005,Grid and topology,7777,7777,7777,7777,7777,7777
P006,Grid and topology,S02,S02,S02,S02,S02,S02
P007,Grid and topology,False,False,False,False,False,False
P008,Grid and topology,S03,S03,S03,S03,S03,S03
P009,Grid and topology,0,0,0,0,0,0
P010,Input,3,3,3,3,3,3
P011,Input,S04,S04,S04,S04,S04,S04
P012,Input,0.05,0.05,0.05,0.05,0.05,0.05
P013,Input,0.1,0.1,0.1,0.1,0.1,0.1
P014,Input,0.8,0.8,0.8,0.8,0.8,0.8
P015,Input,0.0,0.0,0.0,0.0,0.0,0.0
P016,Energy and turnover,0.1,0.1,0.1,0.1,0.1,0.1
P017,Energy and turnover,0.05,0.05,0.05,0.05,0.05,0.05
P018,Energy and turnover,1.0,1.0,1.0,1.0,1.0,1.0
P019,Energy and turnover,100.0,100.0,100.0,100.0,100.0,100.0
P020,Energy and turnover,1.0,1.0,1.0,1.0,1.0,1.0
P021,Energy and turnover,0.5,0.5,0.5,0.5,0.5,0.5
P022,Energy and turnover,100.0,100.0,100.0,100.0,100.0,100.0
P023,Energy and turnover,S05,S05,S05,S05,S05,S05
P024,Energy and turnover,S06,S06,S06,S06,S06,S06
P025,Energy and turnover,0.1,0.1,0.1,0.1,0.1,0.1
P026,Energy and turnover,False,False,False,False,False,False
P027,Energy and turnover,0.0,0.0,0.0,0.0,0.0,0.0
P028,Energy and turnover,S07,S07,S07,S07,S07,S07
P029,Energy and turnover,1,1,1,1,1,1
P030,Energy and turnover,0.3,0.3,0.3,0.3,0.3,0.3
P031,Energy and turnover,1e-08,1e-08,1e-08,1e-08,1e-08,1e-08
P032,Energy and turnover,False,False,False,False,False,False
P033,Energy and turnover,None,None,None,None,None,None
P034,Expert routing,False,False,False,False,False,False
P035,Expert routing,3,3,3,3,3,3
P036,Expert routing,S08,S08,S08,S08,S08,S08
P037,Expert routing,0,0,0,0,0,0
P038,Expert routing,S09,S09,S09,S09,S09,S09
P039,Expert routing,S10,S10,S10,S10,S10,S10
P040,Expert routing,S11,S11,S11,S11,S11,S11
P041,Expert routing,(absent),51,51,51,51,51
P042,Expert routing,(absent),(absent),0.0,0.0,0.0,0.0
P043,Memory,False,False,False,False,False,False
P044,Memory,2,2,2,2,2,2
P045,Memory,0.001,0.001,0.001,0.001,0.001,0.001
P046,Memory,0.05,0.05,0.05,0.05,0.05,0.05
P047,Memory,True,True,True,True,True,True
P048,Memory,True,True,True,True,True,True
P049,Memory,False,False,False,False,False,False
P050,Memory,1.0,1.0,1.0,1.0,1.0,1.0
P051,Memory,0.01,0.01,0.01,0.01,0.01,0.01
P052,Memory,S12,S12,S12,S12,S12,S12
P053,Memory,0.0,0.0,0.0,0.0,0.0,0.0
P054,Memory,0.5,0.5,0.5,0.5,0.5,0.5
P055,Memory,2.0,2.0,2.0,2.0,2.0,2.0
P056,Memory,(absent),(absent),False,False,False,False
P057,Memory,(absent),(absent),0.1,0.1,0.1,0.1
P058,Memory,(absent),(absent),S13,S13,S13,S13
P059,Memory,(absent),(absent),0.1,0.1,0.1,0.1
P060,Memory,(absent),(absent),5,5,5,5
P061,Memory,(absent),(absent),S14,S14,S14,S14
P062,Memory,(absent),(absent),False,False,False,False
P063,Memory,(absent),(absent),10,10,10,10
P064,Memory,(absent),(absent),False,False,False,False
P065,Memory,(absent),(absent),(absent),False,False,False
P066,Memory,(absent),(absent),(absent),0.01,0.01,0.01
P067,Memory,(absent),(absent),(absent),0.05,0.05,0.05
P068,Memory,(absent),(absent),(absent),1.0,1.0,1.0
P069,Memory,(absent),(absent),(absent),(absent),0.001,0.001
P070,Plasticity,False,False,False,False,False,False
P071,Plasticity,0.05,0.05,0.05,0.05,0.05,0.05
P072,Plasticity,0.01,0.01,0.01,0.01,0.01,0.01
P073,Plasticity,S15,S15,S15,S15,S15,S15
P074,Plasticity,None,None,None,None,None,None
P075,Plasticity,0.0,0.0,0.0,0.0,0.0,0.0
P076,Plasticity,0.0,0.0,0.0,0.0,0.0,0.0
P077,Plasticity,False,False,False,False,False,False
P078,Plasticity,50,50,50,50,50,50
P079,Plasticity,2.0,2.0,2.0,2.0,2.0,2.0
P080,Plasticity,False,False,False,False,False,False
P081,Plasticity,3.0,3.0,3.0,3.0,3.0,3.0
P082,Plasticity,0,0,0,0,0,0
P083,Plasticity,0,0,0,0,0,0
P084,Plasticity,0,0,0,0,0,0
P085,Plasticity,0.01,0.01,0.01,0.01,0.01,0.01
P086,Plasticity,0.01,0.01,0.01,0.01,0.01,0.01
P087,Plasticity,1e-08,1e-08,1e-08,1e-08,1e-08,1e-08
P088,Plasticity,-5.0,-5.0,-5.0,-5.0,-5.0,-5.0
P089,Plasticity,5.0,5.0,5.0,5.0,5.0,5.0
P090,Plasticity,1.0,1.0,1.0,1.0,1.0,1.0
P091,Plasticity,0,0,0,0,0,0
P092,Plasticity,(absent),(absent),(absent),(absent),False,False
P093,Plasticity,(absent),(absent),(absent),(absent),5.0,5.0
P094,Plasticity,(absent),(absent),(absent),(absent),0.5,0.5
P095,Plasticity,(absent),(absent),(absent),(absent),0.1,0.1
P096,Plasticity,(absent),(absent),(absent),(absent),2.0,2.0
P097,Plasticity,(absent),(absent),(absent),(absent),0.0,0.0
P098,Plasticity,(absent),(absent),(absent),(absent),False,False
P099,Plasticity,(absent),(absent),(absent),(absent),0.001,0.001
P100,Plasticity,(absent),(absent),(absent),(absent),False,False
P101,Plasticity,(absent),(absent),(absent),(absent),(absent),1.0
P102,Activation and competition,0.5,0.5,0.5,0.5,0.5,0.5
P103,Activation and competition,0.3,0.3,0.3,0.3,0.3,0.3
P104,Activation and competition,0.01,0.01,0.01,0.01,0.01,0.01
P105,Activation and competition,0.1,0.1,0.1,0.1,0.1,0.1
P106,Activation and competition,False,False,False,False,False,False
P107,Activation and competition,0.1,0.1,0.1,0.1,0.1,0.1
P108,Activation and competition,5,5,5,5,5,5
P109,Activation and competition,False,False,False,False,False,False
P110,Activation and competition,1.5,1.5,1.5,1.5,1.5,1.5
P111,Activation and competition,3,3,3,3,3,3
P112,Activation and competition,S16,S16,S16,S16,S16,S16
P113,Activation and competition,False,False,False,False,False,False
P114,Activation and competition,1.0,1.0,1.0,1.0,1.0,1.0
P115,Activation and competition,0.0,0.0,0.0,0.0,0.0,0.0
P116,Activation and competition,1.0,1.0,1.0,1.0,1.0,1.0
P117,Activation and competition,1.0,1.0,1.0,1.0,1.0,1.0
P118,Activation and competition,2.0,2.0,2.0,2.0,2.0,2.0
P119,Activation and competition,0.1,0.1,0.1,0.1,0.1,0.1
P120,Activation and competition,20,20,20,20,20,20
P121,Activation and competition,50,50,50,50,50,50
P122,Activation and competition,0.3,0.3,0.3,0.3,0.3,0.3
P123,Activation and competition,2.5,2.5,2.5,2.5,2.5,2.5
P124,Activation and competition,1e-06,1e-06,1e-06,1e-06,1e-06,1e-06
P125,Activation and competition,False,False,False,False,False,False
P126,Activation and competition,30,30,30,30,30,30
P127,Activation and competition,120,120,120,120,120,120
P128,Activation and competition,3.0,3.0,3.0,3.0,3.0,3.0
P129,Activation and competition,0.001,0.001,0.001,0.001,0.001,0.001
P130,Activation and competition,0.3,0.3,0.3,0.3,0.3,0.3
P131,Activation and competition,2.5,2.5,2.5,2.5,2.5,2.5
P132,Activation and competition,1e-08,1e-08,1e-08,1e-08,1e-08,1e-08
P133,Activation and competition,(absent),(absent),(absent),(absent),1,1
P134,Activation and competition,(absent),(absent),(absent),(absent),False,False
P135,Activation and competition,(absent),(absent),(absent),(absent),1.0,1.0
P136,Simulation control,5000,5000,5000,5000,5000,5000
P137,Simulation control,200,200,200,200,200,200
P138,Simulation control,100,100,100,100,100,100
P139,Simulation control,15,15,15,15,15,15
P140,Simulation control,0.12,0.12,0.12,0.12,0.12,0.12
P141,Simulation control,42,42,42,42,42,42
P142,Measurement,50,50,50,50,50,50
P143,Measurement,50,50,50,50,50,50
P144,Measurement,500,500,500,500,500,500
P145,Measurement,1.0,1.0,1.0,1.0,1.0,1.0
P146,Measurement,S17,S17,S17,S17,S17,S17
P147,Measurement,3,3,3,3,3,3
P148,Measurement,10,10,10,10,10,10
P149,Measurement,0.5,0.5,0.5,0.5,0.5,0.5
P150,Measurement,0.2,0.2,0.2,0.2,0.2,0.2
P151,Measurement,200,200,200,200,200,200
P152,Measurement,16,16,16,16,16,16
P153,Measurement,1.0,1.0,1.0,1.0,1.0,1.0
P154,Measurement,5,5,5,5,5,5
P155,Measurement,9999,9999,9999,9999,9999,9999
P156,Measurement,200,200,200,200,200,200
P157,Measurement,25,25,25,25,25,25
P158,Measurement,"['#e74c3c', '#2ecc71', '#3498db']","['#e74c3c', '#2ecc71', '#3498db']","['#e74c3c', '#2ecc71', '#3498db']","['#e74c3c', '#2ecc71', '#3498db']","['#e74c3c', '#2ecc71', '#3498db']","['#e74c3c', '#2ecc71', '#3498db']"
P159,Other,False,False,False,False,False,False
P160,Other,1.0,1.0,1.0,1.0,1.0,1.0
P161,Other,0.001,0.001,0.001,0.001,0.001,0.001
P162,Other,0.452,0.452,0.452,0.452,0.452,0.452
P163,Other,0.5,0.5,0.5,0.5,0.5,0.5
P164,Other,2.0,2.0,2.0,2.0,2.0,2.0
P165,Other,S18,S18,S18,S18,S18,S18
P166,Other,0.0,0.0,0.0,0.0,0.0,0.0
P167,Other,0.0005,0.0005,0.0005,0.0005,0.0005,0.0005
P168,Other,False,False,False,False,False,False
P169,Other,100,100,100,100,100,100
P170,Other,S17,S17,S17,S17,S17,S17
P171,Other,3,3,3,3,3,3
P172,Other,S19,S19,S19,S19,S19,S19
P173,Other,1e-08,1e-08,1e-08,1e-08,1e-08,1e-08
P174,Other,0.001,0.001,0.001,0.001,0.001,0.001
P175,Other,False,False,False,False,False,False
P176,Other,0.0,0.0,0.0,0.0,0.0,0.0
P177,Other,0.001,0.001,0.001,0.001,0.001,0.001
P178,Other,0.05,0.05,0.05,0.05,0.05,0.05
P179,Other,True,True,True,True,True,True
P180,Other,100,100,100,100,100,100
P181,Other,S17,S17,S17,S17,S17,S17
P182,Other,3,3,3,3,3,3
P183,Other,S19,S19,S19,S19,S19,S19
P184,Other,1e-08,1e-08,1e-08,1e-08,1e-08,1e-08
P185,Other,0.001,0.001,0.001,0.001,0.001,0.001
P186,Other,True,True,True,True,True,True
P187,Other,False,False,False,False,False,False
P188,Other,1.0,1.0,1.0,1.0,1.0,1.0
P189,Other,1.0,1.0,1.0,1.0,1.0,1.0
P190,Other,1.0,1.0,1.0,1.0,1.0,1.0
P191,Other,0.5,0.5,0.5,0.5,0.5,0.5
P192,Other,100,100,100,100,100,100
P193,Other,S17,S17,S17,S17,S17,S17
P194,Other,3,3,3,3,3,3
P195,Other,10,10,10,10,10,10
P196,Other,500,500,500,500,500,500
P197,Other,50.0,50.0,50.0,50.0,50.0,50.0
P198,Other,0.001,0.001,0.001,0.001,0.001,0.001
P199,Other,1e-08,1e-08,1e-08,1e-08,1e-08,1e-08
P200,Other,S20,S20,S20,S20,S20,S20
P201,Other,True,True,True,True,True,True
P202,Other,False,False,False,False,False,False
P203,Other,1.0,1.0,1.0,1.0,1.0,1.0
P204,Other,3.0,3.0,3.0,3.0,3.0,3.0
P205,Other,10,10,10,10,10,10
P206,Other,10.0,10.0,10.0,10.0,10.0,10.0
P207,Other,S21,S21,S21,S21,S21,S21
P208,Other,0,0,0,0,0,0
P209,Other,0,0,0,0,0,0
P210,Other,0,0,0,0,0,0
P211,Other,0.0,0.0,0.0,0.0,0.0,0.0
P212,Other,S22,S22,S22,S22,S22,S22
P213,Other,0.0,0.0,0.0,0.0,0.0,0.0
P214,Other,0.0,0.0,0.0,0.0,0.0,0.0
P215,Other,0.0,0.0,0.0,0.0,0.0,0.0
P216,Other,2.0,2.0,2.0,2.0,2.0,2.0
P217,Other,1.0,1.0,1.0,1.0,1.0,1.0
P218,Other,0.0,0.0,0.0,0.0,0.0,0.0
P219,Other,2.0,2.0,2.0,2.0,2.0,2.0
P220,Other,0.0,0.0,0.0,0.0,0.0,0.0
P221,Other,1,1,1,1,1,1
P222,Other,0,0,0,0,0,0
P223,Other,0.5,0.5,0.5,0.5,0.5,0.5
P224,Other,False,False,False,False,False,False
P225,Other,5,5,5,5,5,5
P226,Other,0.1,0.1,0.1,0.1,0.1,0.1
P227,Other,0.85,0.85,0.85,0.85,0.85,0.85
P228,Other,False,False,False,False,False,False
P229,Other,0.1,0.1,0.1,0.1,0.1,0.1
P230,Other,0,0,0,0,0,0
P231,Other,0.5,0.5,0.5,0.5,0.5,0.5
P232,Other,False,False,False,False,False,False
P233,Other,S16,S16,S16,S16,S16,S16
P234,Other,0,0,0,0,0,0
P235,Other,5.0,5.0,5.0,5.0,5.0,5.0
P236,Other,20.0,20.0,20.0,20.0,20.0,20.0
P237,Other,0.4,0.4,0.4,0.4,0.4,0.4


==> anc/dm_minimal_reproduction.py <==
#!/usr/bin/env python3
"""
Minimal reproduction script for Deep Memory (DM) triple-loop consolidation.

This script implements the core DM mechanism described in the paper:
  "Persistent Memory Through Triple-Loop Consolidation
   Under Stochastic Unit Turnover"

It reproduces the key finding: DM achieves persistent representations
(R ≈ 0.98) under continuous stochastic unit turnover, while the no-DM
baseline collapses (R ≈ 0.3).

Requirements: numpy only (no external dependencies)
Runtime: ~15 seconds

Note: This is a simplified reference implementation for reproducibility
of the core DM mechanism only. Parameter values are chosen for pedagogical
clarity and may differ from the research system's configuration. The full
system includes additional subsystems (plasticity, continuous adaptation dynamics,
multi-scale competition) not described here.
"""

import numpy as np

# ============================================================
# Parameters — illustrative values for reproducing the core DM effect.
# These are NOT the research system's production parameters.
# ============================================================
N = 200          # Number of computational units
D = 48           # Content dimensionality
K = 3            # Number of expert groups
ALPHA = 0.15     # Content learning rate (paper: α)
GAMMA = 0.05     # DM recording rate (paper: γ)
RHO = 1.0        # DM seeding probability (paper: ρ)
ANCHOR_RATE = 0.02  # Stabilization pull rate (paper: Loop 3)
E_INIT = 1.0     # Initial energy
E_MIN = 0.05     # Death threshold
E_COST = 0.08    # Energy cost per activation
LAMBDA_T = 0.025   # Stochastic turnover rate (paper: λ)
DECAY = 0.001      # Content regularization rate (prevents drift)
PHI_INIT = 0.5     # Initial homeostatic threshold (paper: φ)
PHI_RATE = 0.01    # Threshold adaptation rate
TARGET_RATE = 0.3   # Target firing rate
BETA_ROUTE = 8.0    # Routing temperature (higher = more selective)

N_STEPS = 10_000
BLOCK_SIZE = 50  # Context switches every BLOCK_SIZE steps
N_SEEDS = 5


def make_prototypes(K, D, rng):
    """Generate K unit-norm prototype vectors."""
    protos = rng.randn(K, D)
    protos /= np.linalg.norm(protos, axis=1, keepdims=True)
    return protos


def run_simulation(seed, use_dm=True):
    """Run one simulation with or without Deep Memory.

    Returns: R (mean cosine similarity to ground-truth prototypes)
    """
    rng = np.random.RandomState(seed)

    # Ground-truth prototypes
    prototypes = make_prototypes(K, D, rng)

    # Expert group assignment (fixed partition)
    group_size = N // K
    expert_ids = np.repeat(np.arange(K), group_size)
    if len(expert_ids) < N:
        expert_ids = np.concatenate([expert_ids, np.zeros(N - len(expert_ids), dtype=int)])

    # Unit state
    content = rng.randn(N, D).astype(np.float64)
    content /= np.linalg.norm(content, axis=1, keepdims=True)
    energy = np.full(N, E_INIT)
    phi = np.full(K, PHI_INIT)

    # DM state: per-expert centroid memory
    dm_centroids = np.zeros((K, D))

    # Running centroid for routing
    route_centroids = prototypes.copy() + rng.randn(K, D) * 0.1
    route_centroids /= np.linalg.norm(route_centroids, axis=1, keepdims=True)

    # Context schedule: block-alternating
    context_sequence = []
    for _ in range(N_STEPS // BLOCK_SIZE + 1):
        context_sequence.extend([rng.randint(K)] * BLOCK_SIZE)
    context_sequence = context_sequence[:N_STEPS]

    for step in range(N_STEPS):
        ctx = context_sequence[step]

        # --- Input ---
        x_t = prototypes[ctx] + rng.randn(D) * 0.2
        x_t /= np.linalg.norm(x_t)

        # --- Expert routing (temperature-scaled softmax) ---
        sims = route_centroids @ x_t
        log_probs = BETA_ROUTE * sims
        log_probs -= log_probs.max()  # numerical stability
        probs = np.exp(log_probs)
        probs /= probs.sum()
        k_star = int(rng.choice(K, p=probs))

        # Update routing centroid
        route_centroids[k_star] = 0.95 * route_centroids[k_star] + 0.05 * x_t
        route_centroids[k_star] /= np.linalg.norm(route_centroids[k_star])

        # --- Activation (only selected expert group) ---
        mask = (expert_ids == k_star)
        group_idx = np.where(mask)[0]

        # Compute activation: similarity to input, above threshold
        if len(group_idx) > 0:
            cos_sim = content[group_idx] @ x_t
            activation = np.maximum(cos_sim - phi[k_star], 0.0)

            # Content update (EMA toward input)
            active = activation > 0
            for i, idx in enumerate(group_idx):
                if active[i]:
                    content[idx] = (1 - ALPHA) * content[idx] + ALPHA * x_t
                    norm = np.linalg.norm(content[idx])
                    if norm > 1e-8:
                        content[idx] /= norm

                    # Energy cost
                    energy[idx] -= E_COST * activation[i]

            # Homeostatic threshold adaptation
            fr = np.mean(active)
            phi[k_star] += PHI_RATE * (fr - TARGET_RATE)

            # --- DM Loop 1: Recording ---
            if use_dm:
                active_content = content[group_idx[active]]
                if len(active_content) > 0:
                    mean_z = active_content.mean(axis=0)
                    dm_centroids[k_star] = (1 - GAMMA) * dm_centroids[k_star] + GAMMA * mean_z

            # --- DM Loop 3: Stabilization (active anchoring) ---
            # Pull surviving units toward the stored centroid to counteract
            # dissipative drift between replacement events.
            if use_dm and np.linalg.norm(dm_centroids[k_star]) > 1e-8:
                for i, idx in enumerate(group_idx):
                    if active[i]:
                        content[idx] = (1 - ANCHOR_RATE) * content[idx] + \
                                       ANCHOR_RATE * dm_centroids[k_star]
                        norm = np.linalg.norm(content[idx])
                        if norm > 1e-8:
                            content[idx] /= norm

        # --- Content regularization: prevent unbounded drift ---
        content *= (1 - DECAY)
        norms = np.linalg.norm(content, axis=1, keepdims=True)
        norms = np.maximum(norms, 1e-8)
        content /= norms

        # --- Stochastic unit replacement ---
        # Energy-threshold elimination + stochastic turnover
        random_death = rng.random(N) < LAMBDA_T
        energy[random_death] = 0.0
        dead = np.where(energy < E_MIN)[0]
        for idx in dead:
            k_unit = expert_ids[idx]
            energy[idx] = E_INIT

            # --- DM Loop 2: Seeding ---
            if use_dm and rng.random() < RHO and np.linalg.norm(dm_centroids[k_unit]) > 1e-8:
                content[idx] = dm_centroids[k_unit].copy()
                # Add noise to avoid exact duplicates
                content[idx] += rng.randn(D) * 0.08
            else:
                content[idx] = rng.randn(D)

            norm = np.linalg.norm(content[idx])
            if norm > 1e-8:
                content[idx] /= norm

    # --- Evaluate: R = mean cosine similarity to assigned prototype ---
    R_values = []
    for k in range(K):
        group_mask = (expert_ids == k)
        group_content = content[group_mask]
        if len(group_content) == 0:
            continue
        mean_content = group_content.mean(axis=0)
        norm = np.linalg.norm(mean_content)
        if norm > 1e-8:
            mean_content /= norm
        cos = float(mean_content @ prototypes[k])
        R_values.append(cos)

    return float(np.mean(R_values)) if R_values else 0.0


# ============================================================
# Main: reproduce DM vs No-DM comparison
# ============================================================
if __name__ == "__main__":
    print("Deep Memory (DM) Minimal Reproduction")
    print("=" * 50)
    print(f"N={N}, D={D}, K={K}, steps={N_STEPS}, seeds={N_SEEDS}")
    print()

    dm_results = []
    nodm_results = []

    for seed in range(N_SEEDS):
        r_dm = run_simulation(seed, use_dm=True)
        r_nodm = run_simulation(seed, use_dm=False)
        dm_results.append(r_dm)
        nodm_results.append(r_nodm)
        print(f"  Seed {seed}: DM R={r_dm:.3f}  |  No-DM R={r_nodm:.3f}  |  Δ={r_dm - r_nodm:+.3f}")

    print()
    print(f"DM mean R:    {np.mean(dm_results):.3f} ± {np.std(dm_results):.3f}")
    print(f"No-DM mean R: {np.mean(nodm_results):.3f} ± {np.std(nodm_results):.3f}")
    print(f"Lift:         {np.mean(dm_results) - np.mean(nodm_results):+.3f}")
    print()

    if np.mean(dm_results) > 0.90 and np.mean(nodm_results) < 0.50:
        print("✓ Core finding reproduced: DM >> No-DM under stochastic turnover")
    else:
        print("✗ Unexpected result — check parameters")

